Primordial black hole constraints with Hawking radiation -- a review

Primordial black holes are under intense scrutiny since the detection of gravitational waves from mergers of solar-mass black holes in 2015. More recently, the development of numerical tools and the precision observational data have rekindled the effort to constrain the black hole abundance in the lower mass range, that is $M < 10^{23}$g. In particular, primordial black holes of asteroid mass $M \sim 10^{17}-10^{23}\,$g may represent 100\% of dark matter. While the microlensing and stellar disruption constraints on their abundance have been relieved, Hawking radiation of these black holes seems to be the only detection (and constraining) mean. Hawking radiation constraints on primordial black holes date back to the first papers by Hawking. Black holes evaporating in the early universe may have generated the baryon asymmetry, modified big bang nucleosynthesis, distorted the cosmic microwave background, or produced cosmological backgrounds of stable particles such as photons and neutrinos. At the end of their lifetime, exploding primordial black holes would produce high energy cosmic rays that would provide invaluable access to the physics at energies up to the Planck scale. In this review, we describe the main principles of Hawking radiation, which lie at the border of general relativity, quantum mechanics and statistical physics. We then present an up-to-date status of the different constraints on primordial black holes that rely on the evaporation phenomenon, and give, where relevant, prospects for future work. In particular, non-standard black holes and emission of beyond the Standard Model degrees of freedom is currently a hot subject.

==> Figures/plotting_review.py <==
import numpy as np
import pylab

fig_width_pt = 85*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 80*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

def lifetime_conv(tau):
    return 1.05700e+08*(tau/4.94011e-04)**(1/3)

def f_conv(f,M):
    return 7.06e-18*0.264*f*(M/1e+15)**(1/2)

def convert_f(tab):
    for i in range(len(tab)):
        tab[i,1] = f_conv(tab[i,1],tab[i,0])

## Importance of the subjects
fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 100*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

baryogenesis = np.array([
                [1979,3],[1980,6],[1981,7],[1982,2],[1983,2],[1984,1],[1990,1],[1991,1],[1992,1],[1995,1],[1998,1],[1999,3],[2000,1],[2001,1],[2003,1],[2007,4],[2014,2],[2015,2],[2017,1],[2018,1],[2020,1],[2021,7],[2022,3]
                ])

BBN = np.array([
                [1977,2],[1978,3],[1980,1],[1981,1],[1982,1],[1996,1],[1999,1],[2003,1],[2004,1],[2010,2],[2020,2],[2021,1],[2022,1]
                ])

CMB = np.array([
                [1976,1],[1978,2],[1979,1],[1986,1],[1987,2],[1996,1],[1997,2],[2002,1],[2003,3],[2008,2],[2010,2],[2014,1],[2015,3],[2017,3],[2018,2],[2019,2],[2020,5],[2021,5],[2022,6]
                ])

graviton = np.array([
                [1978,1],[1991,1],[1996,1],[2000,1],[2001,1],[2004,1],[2009,1],[2011,1],[2013,1],[2014,1],[2016,1],[2017,1],[2019,1],[2020,2],[2021,4]
                    ])

neutrinos = np.array([
                    [1976,1],[1978,1],[1990,1],[1992,1],[1995,2],[2002,3],[2004,1],[2005,1],[2006,1],[2009,1],[2010,1],[2020,3],[2021,5],[2022,1]
                    ])

photons = np.array([
                    [1975,1],[1976,1],[1985,1],[1992,1],[1998,2],[1999,4],[2001,1],[2003,4],[2004,1],[2006,2],[2008,1],[2009,2],[2010,2],[2011,1],[2015,1],[2016,1],[2017,1],[2019,1],[2020,4],[2021,7],[2022,8]
                    ])

hist_baryogenesis = np.array([])
for i in range(len(baryogenesis)):
    for j in range(baryogenesis[i,1]):
        hist_baryogenesis = np.append(hist_baryogenesis,baryogenesis[i,0])

hist_BBN = np.array([])
for i in range(len(BBN)):
    for j in range(BBN[i,1]):
        hist_BBN = np.append(hist_BBN,BBN[i,0])

hist_CMB = np.array([]) # CMB = reionization, distortions, anisotropies, 21cm
for i in range(len(CMB)):
    for j in range(CMB[i,1]):
        hist_CMB = np.append(hist_CMB,CMB[i,0])

hist_graviton = np.array([]) # CMB = reionization, distortions, anisotropies, 21cm
for i in range(len(graviton)):
    for j in range(graviton[i,1]):
        hist_graviton = np.append(hist_graviton,graviton[i,0])

hist_neutrino = np.array([]) # CMB = reionization, distortions, anisotropies, 21cm
for i in range(len(neutrinos)):
    for j in range(neutrinos[i,1]):
        hist_neutrino = np.append(hist_neutrino,neutrinos[i,0])

hist_photon = np.array([]) # CMB = reionization, distortions, anisotropies, 21cm
for i in range(len(photons)):
    for j in range(photons[i,1]):
        hist_photon = np.append(hist_photon,photons[i,0])

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xlim(1966,2022)
ax.hist([hist_baryogenesis,hist_BBN,hist_CMB,hist_graviton,hist_neutrino,hist_photon],57,histtype = "bar",stacked = True,label = ["baryogenesis","BBN","CMB","graviton","neutrino","photons"],range = (1966,2022))
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
ax.legend()
f.tight_layout(rect = [0,0,1,1])
f.show()


## Radius
fig_width_pt = 100*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 100*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

G = 6.67430e-8 # cm^3.g^-1.s^-2
c = 2.99792458e+10 # cm.s^-1
cm_unit = G/c**2

def RS(M):
    return 2*M

def Rplusparam(M,x):
    return M*(1 + np.sqrt(1 - x**2))

def Rminusparam(M,x):
    return M*(1 - np.sqrt(1 - x**2))

masses = np.logspace(-1,38,100)
masses_bis = np.logspace(-5,-1,100)
masses_ter = np.logspace(38,50)
masses_quat = np.logspace(50,55)

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlim(2e-5,1e+55)
ax.set_ylim(RS(2e-5)*cm_unit,RS(1e+55)*cm_unit)
ax.set_xlabel("$M\,\,{\\rm (g)}$")
ax.set_ylabel("$r_{\\rm S}\,\,{\\rm (cm)}$")
ax.plot(masses,RS(masses)*cm_unit,color = "black",linewidth = 1.5)
ax.plot(masses_bis,RS(masses_bis)*cm_unit,color = "black",linewidth = 1.5,linestyle = "--")
ax.plot(masses_ter,RS(masses_ter)*cm_unit,color = "black",linewidth = 1.5,linestyle = "--")
ax.plot(masses_quat,RS(masses_quat)*cm_unit,color = "black",linewidth = 1.5,linestyle = "--")
ax.axvline(x = 2e-5,ymin = 0,ymax = 1,color = "black",linewidth = 5)
ax.axvline(x = 0.1,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.axvline(x = 1e+38,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.axvline(x = 1e+50,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.text(4e-4,1e+10,"${\\rm Planck}$",rotation = 90)
ax.text(4,1e+10,"${\\rm inflation}$",rotation = 90)
ax.text(4e+39,1e-25,"${\\rm BBN}$",rotation = 90)
ax.text(4e+51,1e-25,"${\\rm incredulity}$",rotation = 90)
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/radii_1.pdf")

params = np.linspace(0,1,100)
M = 1

fig_width_pt = 100*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 100*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

f = pylab.figure(2)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale("linear")
ax.set_yscale("linear")
ax.set_xlim(0,1)
ax.set_ylim(0,1)
ax.set_xlabel("$x = a^*,Q^*$")
ax.set_ylabel("$r_\pm/r_{\\rm S}$")
ax.plot(params,Rplusparam(1,params*0.)/RS(M),linewidth = 3,linestyle = ":")
ax.plot(params,Rplusparam(1,params)/RS(M),linewidth = 1.5,color = "black",linestyle = "-")
ax.plot(params,Rminusparam(1,params)/RS(M),linewidth = 1.5,color = "black",linestyle = "--")
ax.axvline(x = 0,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 5,linestyle = "--")
ax.axvline(x = 0.998,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.axvline(x = 1,ymin = 0,ymax = 1,color = "black",linewidth = 4,linestyle = "-")
ax.text(0.6,0.8,"$r_+$")
ax.text(0.6,0.2,"$r_-$")
ax.text(0.03,0.65,"${\\rm Schwarzschild}$",rotation = 90)
ax.text(0.95,0.05,"${\\rm extremal}$",rotation = 90)
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/radii_2.pdf")

fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 80*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

f = pylab.figure(3)
f.clf()
ax = f.add_subplot(121)
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlim(2e-5,1e+55)
ax.set_ylim(RS(2e-5)*cm_unit,RS(1e+55)*cm_unit)
ax.set_xlabel("$M\,\,{\\rm (g)}$")
ax.set_ylabel("$r_{\\rm S}\,\,{\\rm (cm)}$")
ax.plot(masses,RS(masses)*cm_unit,color = "black",linewidth = 1.5)
ax.plot(masses_bis,RS(masses_bis)*cm_unit,color = "black",linewidth = 1.5,linestyle = "--")
ax.plot(masses_ter,RS(masses_ter)*cm_unit,color = "black",linewidth = 1.5,linestyle = "--")
ax.plot(masses_quat,RS(masses_quat)*cm_unit,color = "black",linewidth = 1.5,linestyle = "--")
ax.axvline(x = 2e-5,ymin = 0,ymax = 1,color = "black",linewidth = 3)
ax.axvline(x = 0.1,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.axvline(x = 1e+38,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.axvline(x = 1e+50,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.text(4e-4,1e+10,"${\\rm Planck}$",rotation = 90)
ax.text(4,1e+10,"${\\rm inflation}$",rotation = 90)
ax.text(4e+39,1e-25,"${\\rm BBN}$",rotation = 90)
ax.text(4e+51,1e-25,"${\\rm incredulity}$",rotation = 90)
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")

ax2 = f.add_subplot(122)
ax2.set_xscale("linear")
ax2.set_yscale("linear")
ax2.set_xlim(0,1)
ax2.set_ylim(0,1)
ax2.set_xlabel("$x = a^*,Q^*$")
ax2.set_ylabel("$r_\pm/r_{\\rm S}$")
ax2.plot(params,Rplusparam(1,params*0.)/RS(M),linewidth = 3,linestyle = ":")
ax2.plot(params,Rplusparam(1,params)/RS(M),linewidth = 1.5,color = "black",linestyle = "-")
ax2.plot(params,Rminusparam(1,params)/RS(M),linewidth = 1.5,color = "black",linestyle = "--")
ax2.axvline(x = 0,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 3,linestyle = "--")
ax2.axvline(x = 0.998,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax2.axvline(x = 1,ymin = 0,ymax = 1,color = "black",linewidth = 3,linestyle = "-")
ax2.text(0.6,0.8,"$r_+$")
ax2.text(0.6,0.2,"$r_-$")
ax2.text(0.03,0.62,"${\\rm Schwarzschild}$",rotation = 90)
ax2.text(0.92,0.05,"${\\rm extremal}$",rotation = 90)
ax2.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")

f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/radii.pdf")

## Spectrum - different codes
fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 100*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

hazma_P = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/results/review_1/instantaneous_primary_spectra.txt",skip_header = 2)
hazma_S = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/results/review_1/instantaneous_secondary_spectra.txt",skip_header = 2)


pythia_P = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/results/review_2/instantaneous_primary_spectra.txt",skip_header = 2)
pythia_S = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/results/review_2/instantaneous_secondary_spectra.txt",skip_header = 2)


hdm_P = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/results/review_3/instantaneous_primary_spectra.txt",skip_header = 2)
hdm_S = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/results/review_3/instantaneous_secondary_spectra.txt",skip_header = 2)

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlim(1e-6,1e+8)
ax.set_ylim(1e+16,1e+30)
ax.set_xlabel("$E\,\,{\\rm (GeV)}$")
ax.set_ylabel("${\\rm d}^2 N_\gamma/{\\rm d}t{\\rm d}E\,\,{\\rm (GeV}^{-1}\cdot{\\rm s}^{-1})$")
ax.plot(hazma_P[:,0],hazma_P[:,1],linewidth = 1.5,linestyle = "--",color = "blue")
ax.plot(hazma_S[:,0],hazma_S[:,1],linewidth = 1.5,linestyle = "-",color = "blue")
ax.axvline(x = 0.1, ymin = 0,ymax = 1,linewidth = 1.5,color = "blue",linestyle = ":")

ax.plot(pythia_P[:,0],pythia_P[:,1],linewidth = 1.5,linestyle = "--",color = "green")
ax.plot(pythia_S[:,0],pythia_S[:,1],linewidth = 1.5,linestyle = "-",color = "green")
ax.axvline(x = 100.,ymin = 0,ymax = 1,linewidth = 1.5,color = "green",linestyle = ":")

ax.plot(hdm_P[:,0],hdm_P[:,1],linewidth = 1.5,linestyle = "--",color = "red")
ax.plot(hdm_S[120:,0],hdm_S[120:,1],linewidth = 1.5,linestyle = "-",color = "red")
ax.axvline(x = 1e+5,ymin = 0,ymax = 1,linewidth = 1.5,color = "red",linestyle = ":")
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/spectra.pdf")



## Temperatures (S)
fig_width_pt = 120*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 100*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

M_pl = 2.176434e-5/np.sqrt(8*np.pi) # in g
g_to_GeV = 5.60958884e+23
K_to_GeV = 8.61733063e-14

def T_S(M):
    return M_pl**2/M*g_to_GeV

masses = np.logspace(-1,38,100)
masses_bis = np.logspace(-5,-1,100)
masses_ter = np.logspace(38,50)
masses_quat = np.logspace(50,55)

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xlim(2e-5,1e+55)
ax.set_ylim(T_S(1e+55),T_S(1e-5))
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlabel("$M\,\,{\\rm (g)}$")
ax.set_ylabel("$T\,\,{\\rm (GeV)}$")
ax.plot(masses,T_S(masses),linewidth = 1.5,color = "black")
ax.plot(masses_bis,T_S(masses_bis),linewidth = 1.5,color = "black",linestyle = "--")
ax.plot(masses_ter,T_S(masses_ter),linewidth = 1.5,color = "black",linestyle = "--")
ax.plot(masses_quat,T_S(masses_quat),linewidth = 1.5,color = "black", linestyle = "--")
ax.axvline(x = 2e-5,ymin = 0,ymax = 1,color = "black",linewidth = 5)
ax.axvline(x = 0.1,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.axvline(x = 1e+38,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.axvline(x = 1e+50,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.axhline(y = 1e+15,xmin = 0,xmax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.axhline(y = 250e-3,xmin = 0,xmax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.axhline(y = 45,xmin = 0,xmax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.axhline(y = 2.72*K_to_GeV,xmin = 0,xmax = 1,color = "lightgrey",linewidth = 2,linestyle = "--")
ax.text(4e-4,1e-36,"${\\rm Planck}$",rotation = 90)
ax.text(4,1e-36,"${\\rm inflation}$",rotation = 90)
ax.text(4e+39,1e+4,"${\\rm BBN}$",rotation = 90)
ax.text(4e+51,1e+4,"${\\rm incredulity}$",rotation = 90)

ax.text(1e+16,1e+12,"${\\rm GUT}$")
ax.text(1e+16,150,"${\\rm QED}$")
ax.text(1e+16,0.5e-3,"${\\rm QCD}$")
ax.text(1e+16,1e-3*2.72*K_to_GeV,"${\\rm CMB}$")

ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
ax2 = ax.twinx()
ax2.set_ylim(T_S(1e+55)/K_to_GeV,T_S(1e-5)/K_to_GeV)
ax2.set_ylabel("$T\,\,{\\rm (K)}$")
ax2.plot(masses,T_S(masses)/K_to_GeV, color = "white",alpha = 0)
ax2.set_yscale("log")

f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/temp_S.pdf")

## Non-standard temperatures
fig_width_pt = 130*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 120*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(params)

from math import gamma

def rplus_RN(Q):
    return (1 + np.sqrt(1 - Q**2))/2.

def rminus_RN(Q):
    return (1 - np.sqrt(1 - Q**2))/2.

def T_RN(Q):
    return (rplus_RN(Q) - rminus_RN(Q))/rplus_RN(Q)**2

f = pylab.figure(1)
f.clf()

charges = np.linspace(0,1,100)

ax1 = f.add_subplot(221)
ax1.set_xscale("linear")
ax1.set_yscale("linear")
ax1.set_xlim(0,1)
ax1.set_ylim(0,1.01)
ax1.set_xlabel("$Q^*$")
ax1.set_ylabel("$T_{\\rm RN}/T_{\\rm S}$")
ax1.plot(charges,T_RN(charges),linewidth = 1.5,color = "black")
ax1.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
ax1.axvline(x = 0,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 5,linestyle = "--")
ax1.axvline(x = 1,ymin = 0,ymax = 1,color = "black",linewidth = 4,linestyle = "-")
ax1.text(0.05,0.05,"${\\rm Schwarzschild}$",rotation = 90)
ax1.text(0.91,0.05,"${\\rm extremal}$",rotation = 90)

import scipy

def T_HD(n):
    return (n+1)*2*np.sqrt(np.pi)*((n+2)/(8*scipy.special.gamma((n+3)/2.)))

dimensions = np.linspace(0,6,100)
dim_bis = np.linspace(0,6,7)

ax2 = f.add_subplot(222)
ax2.set_xscale("linear")
ax2.set_yscale("linear")
ax2.set_xlim(-0.05,6)
ax2.set_ylim(1,5)
ax2.set_xlabel("$n$")
ax2.set_ylabel("$T_{\\rm HD}/T_{\\rm S}$")
ax2.plot(dimensions,T_HD(dimensions),linewidth = 1.5,color = "black",zorder = 5)
ax2.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
ax2.axvline(x = 0,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 4,linestyle = "--",zorder = 0)
ax2.scatter(dim_bis,T_HD(dim_bis),s = 50,color = "black",marker = "+",zorder = 10)
ax2.text(0.28,2.6,"${\\rm Schwarzschild}$",rotation = 90)

param = 0.

def P(epsilon):
    return (np.sqrt(1+epsilon**2) - 1)/(np.sqrt(1+epsilon**2) + 1)

def rplus_LQG(epsilon):
    return 1/(1+P(epsilon))**2

def rminus_LQG(epsilon):
    return P(epsilon)**2/(1+P(epsilon))**2

def T_LQG(epsilon):
    return rplus_LQG(epsilon)**2*(rplus_LQG(epsilon) - rminus_LQG(epsilon))/(rplus_LQG(epsilon)**4 + param)

epsilon = np.logspace(-1,3,100)

ax3 = f.add_subplot(223)
ax3.set_xscale("log")
ax3.set_yscale("linear")
ax3.set_xlim(1e-1,1e+3)
ax3.set_ylim(0,1.8)
ax3.set_xlabel("$\\varepsilon$")
ax3.set_ylabel("$T_{\\rm LQG}/T_{\\rm S}$")
ax3.plot(epsilon,T_LQG(epsilon),linewidth = 1.5,color = "black")
ax3.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
ax3.axvline(x = 0,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 4,linestyle = "--",zorder = 0)
ax3.text(1.2e-1,0.015,"$\leftarrow\,{\\rm Schwarzschild}$")
ax3.text(8,1.6,"${\\rm extremal}\,\\rightarrow$")


def rplus_K(spin):
    return (1 + np.sqrt(1 - spin**2))/2

def T_K(spin):
    return (2*rplus_K(spin) - 1)/(rplus_K(spin)**2 + spin**2/4)

spin = np.linspace(0,1,100)

ax4 = f.add_subplot(224)
ax4.set_xscale("linear")
ax4.set_yscale("linear")
ax4.set_xlim(0,1)
ax4.set_ylim(0,1.01)
ax4.set_xlabel("$a^*$")
ax4.set_ylabel("$T_{\\rm K}/T_{\\rm S}$")
ax4.plot(spin,T_K(spin),linewidth = 1.5,color = "black")
ax4.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
ax4.axvline(x = 0,ymin = 0,ymax = 1,color = "lightgrey",linewidth = 5,linestyle = "--",zorder = 0)
ax4.axvline(x = 1,ymin = 0,ymax = 1,color = "black",linewidth = 4,linestyle = "--",zorder = 0)
ax4.text(0.05,0.05,"${\\rm Schwarzschild}$",rotation = 90)
ax4.text(0.91,0.05,"${\\rm extremal}$",rotation = 90)

f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/AAAAAAAAAA_manuscrit/temperatures.pdf")

## primary spectra
fig_width_pt = 170*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 85*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(params)

spin_0 = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/src/tables/gamma_tables/charged/spin_0.txt")
spin_1 = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/src/tables/gamma_tables/charged/spin_1.txt")
spin_2 = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/src/tables/gamma_tables/charged/spin_2.txt")
spin_05 = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/src/tables/gamma_tables/charged/spin_0.5.txt")
spin_15 = np.genfromtxt("C:/Users/jauff/Documents/thèse/AAAAAAAAAA_manuscrit/test_1.5_fM_correct.txt")


f = pylab.figure(1)
f.clf()
ax = f.add_subplot(121)
ax.set_xscale("linear")
ax.set_yscale("linear")
ax.set_xlim(0,3)
ax.set_ylim(0,1.4)
ax.set_xlabel("$x \equiv Er_{\\rm S}$")
ax.set_ylabel("$\sigma_s/\sigma_{\\rm GO}$")

ax.plot(spin_0[0,1:],spin_0[1,1:]*(np.exp(4*np.pi*spin_0[0,1:])-1)/spin_0[0,1:]**2*4/27,color = "blue",linewidth = 1.5,label = "${\\rm spin}\,\,0$")

ax.plot(spin_1[0,1:],spin_1[1,1:]*(np.exp(4*np.pi*spin_1[0,1:])-1)/spin_1[0,1:]**2*4/27,color = "green",linewidth = 1.5,label = "${\\rm spin}\,\,1$")

ax.plot(spin_2[0,1:],spin_2[1,1:]*(np.exp(4*np.pi*spin_2[0,1:])-1)/spin_2[0,1:]**2*4/27,color = "red",linewidth = 1.5,label = "${\\rm spin}\,\,2$")

ax.plot(spin_05[0,1:],spin_05[1,1:]*(np.exp(4*np.pi*spin_05[0,1:])+1)/spin_05[0,1:]**2*4/27,color = "purple",linewidth = 1.5,label = "${\\rm spin}\,\,1/2$")

ax.plot(spin_05[0,1:],spin_15[:]*(np.exp(4*np.pi*spin_0[0,1:])+1)/spin_0[0,1:]**2*4/27,color = "orange",linewidth = 1.5,label = "${\\rm spin}\,\,3/2$")

ax.plot(spin_0[0,1:],1.+0.*spin_0[0,1:],color = "black",zorder = 10,linestyle = "--",linewidth = 1.5)

ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
ax.legend(loc = 4)

#f.tight_layout(rect = [0,0,1,1])
#f.show()
#f.savefig("C:/Users/jauff/Documents/thèse/AAAAAAAAAA_manuscrit/cross_sections_S.pdf")

#f = pylab.figure(2)
#f.clf()
ax = f.add_subplot(122)
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlim(1e-2,5)
ax.set_ylim(1e-24,1)
ax.set_xlabel("$x \equiv Er_{\\rm S}$")
ax.set_ylabel("$Q_s$")

ax.plot(spin_0[0,1:],spin_0[1,1:]/(2.*np.pi),color = "blue",linewidth = 1.5,label = "${\\rm spin}\,\,0$")

ax.plot(spin_1[0,1:],spin_1[1,1:]/(2.*np.pi),color = "green",linewidth = 1.5,label = "${\\rm spin}\,\,1$")

ax.plot(spin_2[0,1:],spin_2[1,1:]/(2.*np.pi),color = "red",linewidth = 1.5,label = "${\\rm spin}\,\,2$")

ax.plot(spin_05[0,1:],spin_05[1,1:]/(2.*np.pi),color = "purple",linewidth = 1.5,label = "${\\rm spin}\,\,1/2$")

ax.plot(spin_05[0,1:],spin_15[:]/(2.*np.pi),color = "orange",linewidth = 1.5,label = "${\\rm spin}\,\,3/2$")

ax.plot(spin_0[0,1:],27/4.*spin_0[0,1:]**2/(np.exp(4*np.pi*spin_0[0,1:])-1)/(2*np.pi),color = "black",zorder = 10,linestyle = "--",linewidth = 1.5)

ax.plot(spin_0[0,1:],27/4.*spin_0[0,1:]**2/(np.exp(4*np.pi*spin_0[0,1:])+1)/(2*np.pi),color = "black",zorder = 10,linestyle = "-.",linewidth = 1.5)

ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
ax.legend(loc = 3)

f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/AAAAAAAAAA_manuscrit/spectra_S.pdf")

## Primary spectra Kerr
fig_width_pt = 125*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 120*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(params)

spin_0 = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/src/tables/gamma_tables/spin_0.txt")
spin_1 = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/src/tables/gamma_tables/spin_1.txt")
spin_2 = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/src/tables/gamma_tables/spin_2.txt")
spin_05 = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/src/tables/gamma_tables/spin_0.5.txt")

def rplus_K(spin):
    return (1 + np.sqrt(1 - spin**2))/2

def T_K(spin):
    return (2*rplus_K(spin) - 1)/(rplus_K(spin)**2 + spin**2/4)

f = pylab.figure(1)
f.clf()
ax1 = f.add_subplot(221)
ax1.set_xscale("log")
ax1.set_yscale("log")
ax1.set_xlim(1e-2,5)
ax1.set_ylim(1e-24,1)
#ax1.set_xlabel("$x \equiv Er_{\\rm S}$")
ax1.set_ylabel("$Q_s$")

ax1.axvline(x = T_K(spin_0[1,0])/(4.*np.pi),ymin = 0,ymax = 1,linestyle = "--",linewidth = 2,color = "lightgrey")

ax1.plot(spin_0[0,1:],spin_0[1,1:]/(2.*np.pi),color = "blue",linewidth = 1.5,label = "${\\rm spin}\,\,0$")

ax1.plot(spin_1[0,1:],spin_1[1,1:]/(2.*np.pi),color = "green",linewidth = 1.5,label = "${\\rm spin}\,\,1$")

ax1.plot(spin_2[0,1:],spin_2[1,1:]/(2.*np.pi),color = "red",linewidth = 1.5,label = "${\\rm spin}\,\,2$")

ax1.plot(spin_05[0,1:],spin_05[1,1:]/(2.*np.pi),color = "purple",linewidth = 1.5,label = "${\\rm spin}\,\,1/2$")

ax1.plot(spin_0[0,1:],27/4.*spin_0[0,1:]**2/(np.exp(4*np.pi*spin_0[0,1:])-1)/(2*np.pi),color = "black",zorder = 10,linestyle = "--",linewidth = 1.5)

ax1.plot(spin_0[0,1:],27/4.*spin_0[0,1:]**2/(np.exp(4*np.pi*spin_0[0,1:])+1)/(2*np.pi),color = "black",zorder = 10,linestyle = "-.",linewidth = 1.5)


ax1.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
ax1.legend(loc = 3)
for n,label in enumerate(ax1.xaxis.get_ticklabels()):
    label.set_visible(False)

ax2 = f.add_subplot(222)
ax2.set_xscale("log")
ax2.set_yscale("log")
ax2.set_xlim(1e-2,5)
ax2.set_ylim(1e-24,1)
#ax2.set_xlabel("$x \equiv Er_{\\rm S}$")
#ax2.set_ylabel("$Q_s$")

ax2.axvline(x = T_K(spin_0[20,0])/(4.*np.pi),ymin = 0,ymax = 1,linestyle = "--",linewidth = 2,color = "lightgrey")

ax2.plot(spin_0[0,1:],spin_0[20,1:]/(2.*np.pi),color = "blue",linewidth = 1.5,label = "${\\rm spin}\,\,0$")

ax2.plot(spin_1[0,1:],spin_1[20,1:]/(2.*np.pi),color = "green",linewidth = 1.5,label = "${\\rm spin}\,\,1$")

ax2.plot(spin_2[0,1:],spin_2[20,1:]/(2.*np.pi),color = "red",linewidth = 1.5,label = "${\\rm spin}\,\,2$")

ax2.plot(spin_05[0,1:],spin_05[20,1:]/(2.*np.pi),color = "purple",linewidth = 1.5,label = "${\\rm spin}\,\,1/2$")

ax2.plot(spin_0[0,1:],27/4.*spin_0[0,1:]**2/(np.exp(4*np.pi*spin_0[0,1:])-1)/(2*np.pi),color = "black",zorder = 10,linestyle = "--",linewidth = 1.5)

ax2.plot(spin_0[0,1:],27/4.*spin_0[0,1:]**2/(np.exp(4*np.pi*spin_0[0,1:])+1)/(2*np.pi),color = "black",zorder = 10,linestyle = "-.",linewidth = 1.5)

ax2.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
for n,label in enumerate(ax2.yaxis.get_ticklabels()):
    label.set_visible(False)
for n,label in enumerate(ax2.xaxis.get_ticklabels()):
    label.set_visible(False)

ax3 = f.add_subplot(223)
ax3.set_xscale("log")
ax3.set_yscale("log")
ax3.set_xlim(1e-2,5)
ax3.set_ylim(1e-24,1)
ax3.set_xlabel("$x \equiv Er_{\\rm S}$")
ax3.set_ylabel("$Q_s$")

ax3.axvline(x = T_K(spin_0[31,0])/(4.*np.pi),ymin = 0,ymax = 1,linestyle = "--",linewidth = 2,color = "lightgrey")

ax3.plot(spin_0[0,1:],spin_0[31,1:]/(2.*np.pi),color = "blue",linewidth = 1.5,label = "${\\rm spin}\,\,0$")

ax3.plot(spin_1[0,1:],spin_1[31,1:]/(2.*np.pi),color = "green",linewidth = 1.5,label = "${\\rm spin}\,\,1$")

ax3.plot(spin_2[0,1:],spin_2[31,1:]/(2.*np.pi),color = "red",linewidth = 1.5,label = "${\\rm spin}\,\,2$")

ax3.plot(spin_05[0,1:],spin_05[31,1:]/(2.*np.pi),color = "purple",linewidth = 1.5,label = "${\\rm spin}\,\,1/2$")

ax3.plot(spin_0[0,1:],27/4.*spin_0[0,1:]**2/(np.exp(4*np.pi*spin_0[0,1:])-1)/(2*np.pi),color = "black",zorder = 10,linestyle = "--",linewidth = 1.5)

ax3.plot(spin_0[0,1:],27/4.*spin_0[0,1:]**2/(np.exp(4*np.pi*spin_0[0,1:])+1)/(2*np.pi),color = "black",zorder = 10,linestyle = "-.",linewidth = 1.5)

ax3.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")


ax4 = f.add_subplot(224)
ax4.set_xscale("log")
ax4.set_yscale("log")
ax4.set_xlim(1e-2,5)
ax4.set_ylim(1e-24,1)
ax4.set_xlabel("$x \equiv Er_{\\rm S}$")
#ax4.set_ylabel("$Q_s$")

ax4.axvline(x = T_K(spin_0[50,0])/(4.*np.pi),ymin = 0,ymax = 1,linestyle = "--",linewidth = 2,color = "lightgrey")

ax4.plot(spin_0[0,1:],spin_0[50,1:]/(2.*np.pi),color = "blue",linewidth = 1.5,label = "${\\rm spin}\,\,0$")

ax4.plot(spin_1[0,1:],spin_1[50,1:]/(2.*np.pi),color = "green",linewidth = 1.5,label = "${\\rm spin}\,\,1$")

ax4.plot(spin_2[0,1:],spin_2[50,1:]/(2.*np.pi),color = "red",linewidth = 1.5,label = "${\\rm spin}\,\,2$")

ax4.plot(spin_05[0,1:],spin_05[50,1:]/(2.*np.pi),color = "purple",linewidth = 1.5,label = "${\\rm spin}\,\,1/2$")

ax4.plot(spin_0[0,1:],27/4.*spin_0[0,1:]**2/(np.exp(4*np.pi*spin_0[0,1:])-1)/(2*np.pi),color = "black",zorder = 10,linestyle = "--",linewidth = 1.5)

ax4.plot(spin_0[0,1:],27/4.*spin_0[0,1:]**2/(np.exp(4*np.pi*spin_0[0,1:])+1)/(2*np.pi),color = "black",zorder = 10,linestyle = "-.",linewidth = 1.5)

ax4.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
for n,label in enumerate(ax4.yaxis.get_ticklabels()):
    label.set_visible(False)

f.subplots_adjust(wspace = 0,hspace = 0)
f.tight_layout(rect = [0,0,1,1])
f.subplots_adjust(wspace = 0,hspace = 0)
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/AAAAAAAAAA_manuscrit/primary_K.pdf")

## Secondary spectra
fig_width_pt = 105*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 100*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
params = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(params)

data_prim = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/results/thesis_inst_BBN/instantaneous_primary_spectra.txt",skip_header = 2)
data_sec = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/results/thesis_inst_BBN/instantaneous_secondary_spectra.txt",skip_header = 2)

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(101)
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlabel("$E\,\,{\\rm GeV}$")
ax.set_ylabel("$Q_i\,\,({\\rm GeV}^{-1}\cdot{\\rm s}^{-1})$")
ax.set_xlim(1e-1,1e+5)
ax.set_ylim(1e+15,1e+30)
ax.plot(data_prim[:,0],data_prim[:,1],color = "blue",linewidth = 1.5,linestyle = "--")
ax.plot(data_sec[:,0],data_sec[:,1],color = "blue",linewidth = 1.5,linestyle = "-")
ax.plot(data_prim[:,0],data_prim[:,6],color = "green",linewidth = 1.5,linestyle = "--")
ax.plot(data_sec[:,0],data_sec[:,4]+data_sec[:,5]+data_sec[:,6],color = "green",linewidth = 1.5,linestyle = "-")
ax.plot(data_prim[:,0],data_prim[:,7],color = "red",linewidth = 1.5,linestyle = "--")
ax.plot(data_sec[:,0],data_sec[:,2],color = "red",linewidth = 1.5,linestyle = "-")
ax.plot(data_sec[270:,0],data_sec[270:,10],color = "purple",linewidth = 1.5,linestyle = "-")

ax.text(1,1.5e+28,"$\gamma$",color = "blue")
ax.text(0.3,3e+24,"$\\nu,\overline{\\nu}$",color = "green")
ax.text(0.3,5e+26,"${\\rm e}^\pm$",color = "red")
ax.text(2,3e+26,"${\\rm p},\overline{\\rm p}$",color = "purple")

ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")

f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/AAAAAAAAAA_manuscrit/secondary_BBN.pdf")


data_prim = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/results/thesis_inst_today/instantaneous_primary_spectra.txt",skip_header = 2)
data_sec = np.genfromtxt("C:/Users/jauff/Documents/thèse/BlackHawk/results/thesis_inst_today/instantaneous_secondary_spectra.txt",skip_header = 2)

f = pylab.figure(2)
f.clf()
ax = f.add_subplot(101)
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlabel("$E\,\,{\\rm GeV}$")
ax.set_ylabel("$Q_i\,\,({\\rm GeV}^{-1}\cdot{\\rm s}^{-1})$")
ax.set_xlim(1e-1,1e+5)
ax.set_ylim(1e+15,1e+30)
ax.plot(data_prim[:,0],data_prim[:,1],color = "blue",linewidth = 1.5,linestyle = "--")
ax.plot(data_sec[:,0],data_sec[:,1],color = "blue",linewidth = 1.5,linestyle = "-")
ax.plot(data_prim[:,0],data_prim[:,6],color = "green",linewidth = 1.5,linestyle = "--")
ax.plot(data_sec[:,0],data_sec[:,3]+data_sec[:,4]+data_sec[:,5],color = "green",linewidth = 1.5,linestyle = "-")
ax.plot(data_prim[:,0],data_prim[:,7],color = "red",linewidth = 1.5,linestyle = "--")
ax.plot(data_sec[:,0],data_sec[:,2],color = "red",linewidth = 1.5,linestyle = "-")
ax.plot(data_sec[270:,0],data_sec[270:,6],color = "purple",linewidth = 1.5,linestyle = "-")

ax.text(1.5e-1,5e+27,"$\gamma$",color = "blue")
ax.text(0.3,1e+29,"$\\nu,\overline{\\nu}$",color = "green")
ax.text(0.6,1e+27,"${\\rm e}^\pm$",color = "red")
ax.text(2,3e+25,"${\\rm p},\overline{\\rm p}$",color = "purple")

ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")

f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/AAAAAAAAAA_manuscrit/secondary_today.pdf")

## BBN constraints
fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 150*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

Carr2021 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Carr2021_BBN.txt")

Carr2010 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Carr2010_BBN.txt")

Keith2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Keith2020.txt")

Acharya2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Acharya2020_BBN.txt")

Luo2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Luo2020.txt")

def lifetime_conv(tau):
    return 1.05700e+08*(tau/4.94011e-04)**(1/3)

def f_conv(f,M):
    return 7.06e-18*0.264*f*(M/1e+15)**(1/2)

Acharya2020_bis = np.zeros(len(Acharya2020))
for i in range(1,len(Acharya2020_bis)):
    Acharya2020_bis[i] = f_conv(Acharya2020[i,1],Acharya2020[i,0])

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale("log")
ax.set_yscale("log")
ax.set_xlim(1e+8,1e+14)
ax.set_ylim(1e-26,1e-17)
ax.set_xlabel("$M\,\,{\\rm (g)}$")
ax.set_ylabel("$\\beta^\prime$")

ax.fill_between(Carr2021[1:28,0],Carr2021[1:28,1],y2 = 1,color = "grey",alpha = 0.25)
ax.fill_between(Carr2021[29:74,0],Carr2021[29:74,1],y2 = 1,color = "grey",alpha = 0.25)

ax.plot(Carr2021[1:28,0],Carr2021[1:28,1],linewidth = 1.5,color = "green",linestyle = "-",label = "$^4{\\rm He}$")
ax.plot(Carr2021[29:74,0],Carr2021[29:74,1],linewidth = 1.5,color = "cyan",linestyle = "-",label = "${\\rm D}$")
ax.plot(Carr2021[75:91,0],Carr2021[75:91,1],linewidth = 1.5,color = "blue",linestyle = "-",label = "${\\rm Li}$")
ax.plot(Carr2021[92:119,0],Carr2021[92:119,1],linewidth = 1.5,color = "red",linestyle = "-",label = "$^3{\\rm He}$")

ax.plot(Carr2010[1:15,0],Carr2010[1:15,1],linewidth = 1.5,color = "green",linestyle = "--")
ax.plot(Carr2010[18:33,0],Carr2010[18:33,1],linewidth = 1.5,color = "cyan",linestyle = "--")
ax.plot(Carr2010[36:50,0],Carr2010[36:50,1],linewidth = 1.5,color = "blue",linestyle = "--")
ax.plot(Carr2010[53:73,0],Carr2010[53:73,1],linewidth = 1.5,color = "red",linestyle = "--")

ax.plot(lifetime_conv(Keith2020[1:,0]),Keith2020[1:,1],linewidth = 1.5, color = "gray", linestyle = "-.")

ax.plot(Acharya2020[1:,0],Acharya2020_bis[1:],linewidth = 1.5, color = "gray", linestyle = ":")

ax.plot(Luo2020[1:,0],Luo2020[1:,1],linewidth = 1.5, color = "gray", linestyle = "--")

ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
ax.legend(loc = "best")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/BBN.pdf")

## CMB constraints
fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 150*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

Carr2010 = np.zeros([10,2])
Carr2010[:,0] = np.logspace(np.log10(2.5e+13),np.log10(2.4e+14),10)
for i in range(len(Carr2010)):
    Carr2010[i,1] = 3e-30*(Carr2010[i,0]/1e+13)**(3.1)

Poulin2017 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Poulin2017.txt",skip_header = 1)
convert_f(Poulin2017)

Poulter2019 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Poulter2019.txt",skip_header = 1)
convert_f(Poulter2019)

Acharya2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Acharya2020_CMB_anisotropies.txt",skip_header = 1)
convert_f(Acharya2020)

Stocker2018 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Stocker2018.txt",skip_header = 1)
convert_f(Stocker2018)

Stocker2018_CORE = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Stocker2018_CORE.txt",skip_header = 1)
convert_f(Stocker2018_CORE)

Cang2021 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Cang2021.txt",skip_header = 1)
convert_f(Cang2021)

Cang2021_S4 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Cang2021_S4.txt",skip_header = 1)
convert_f(Cang2021_S4)

Cang2022 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Cang2022.txt",skip_header = 1)
convert_f(Cang2022)



f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale('log')
ax.set_yscale("log")
ax.set_xlabel("$M\,\,{\\rm (g)}$")
ax.set_ylabel("$\\beta^\prime$")
ax.set_xlim(1e+13,1e+17)
ax.set_ylim(1e-30,1e-20)
ax.fill_between(Cang2022[:,0],Cang2022[:,1],y2 = 1,color = "grey",alpha = 0.25)
#ax.plot(Carr2010[:,0],Carr2010[:,1],linewidth = 1.5,linestyle = "-",label = "${\\rm WMAP}$")
ax.plot(Poulin2017[:,0],Poulin2017[:,1],linewidth = 1.5,linestyle = "-",label = "${\\rm Poulin\,\,\\textit{et\,\,al.}\,\,(Planck\,\,2015})$",color = "blue")
#ax.plot(Poulter2019[:,0],Poulter2019[:,1],linewidth = 1.5,linestyle = "-",label = "${\\rm Planck\,\,2018}$")
ax.plot(Stocker2018[:,0],Stocker2018[:,1],linewidth = 1.5,linestyle = "-",label = "${\\rm Stocker\,\,\\textit{et\,\,al.}\,\,(Planck\,\,2018)}$",color = "green")
ax.plot(Acharya2020[:,0],Acharya2020[:,1],linewidth = 1.5,linestyle = "-",label = "${\\rm Acharya\,\,\&\,\,Khatri\,\,(Planck\,\,2018)}$",color = "red")
#ax.plot(Stocker2018_CORE[:,0],Stocker2018_CORE[:,1],linewidth = 1.5,linestyle = "--",label = "${\\rm CORE}$")
#ax.plot(Cang2021[:,0],Cang2021[:,1],linewidth = 1.5,linestyle = "-",label = "${\\rm Planck\,\,2018}$")
ax.plot(Cang2022[:,0],Cang2022[:,1],linewidth = 1.5,linestyle = "-",label = "${\\rm Cang\,\,\\textit{et\,\,al.}\,\,(Planck\,\,2018)}$",color = "purple")
ax.plot(Cang2021_S4[:,0],Cang2021_S4[:,1],linewidth = 1.5,linestyle = "--",label = "${\\rm CMB-S4}$",color = "gray")
ax.legend(loc = 4)
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/CMB_anisotropies.pdf")

## 21 cm constraints
fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 150*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

Saha2021 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Saha2021.txt",skip_header = 1)
convert_f(Saha2021)
Saha2021_up = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Saha2021_up.txt",skip_header = 1)
convert_f(Saha2021_up)
Saha2021_down = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Saha2021_down.txt",skip_header = 1)
convert_f(Saha2021_down)

Cang2022_21cm = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Cang2022_21cm.txt",skip_header = 1)
convert_f(Cang2022_21cm)

Mittal2022 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Mittal2022.txt",skip_header = 1)
convert_f(Mittal2022)

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale('log')
ax.set_yscale("log")
ax.set_xlabel("$M\,\,{\\rm (g)}$")
ax.set_ylabel("$\\beta^\prime$")
ax.set_xlim(1e+15,1e+18)
ax.set_ylim(1e-28,1e-15)
ax.fill_between(Saha2021[:,0],Saha2021[:,1]/10.,Saha2021[:,1]*2.,color = "blue",alpha = 0.25)
ax.plot(Saha2021[:,0],Saha2021[:,1],linewidth = 1.5,color = "blue",linestyle = "--",label = "${\\rm Saha\,\,\&\,\,Laha}$")
ax.plot(Cang2022_21cm[:,0],Cang2022_21cm[:,1],linewidth = 1.5,linestyle = "--",color = "green",label = "${\\rm Cang\,\,\\textit{et\,\,al.}}$")
ax.plot(Mittal2022[:,0],Mittal2022[:,1],linewidth = 1.5,linestyle = "--",color = "red",label = "${\\rm Mittal\,\,\\textit{et\,\,al.}}$")
ax.legend(loc = 4)
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/21cm.pdf")

## CMB distortions
fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 150*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

Tashiro2008 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Tashiro2008.txt",skip_header = 1)
convert_f(Tashiro2008)

Lucca2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Lucca2020.txt",skip_header = 1)
convert_f(Lucca2020)

Acharya2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Acharya2020_CMB_distortions.txt",skip_header = 1,max_rows = 20)
convert_f(Acharya2020)

Acharya2020_bis = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Acharya2020_CMB_distortions.txt",skip_header = 23)
convert_f(Acharya2020_bis)

Chluba2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Chluba2020.txt",skip_header = 1,max_rows = 49)
convert_f(Chluba2020)

Chluba2020_bis = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Chluba2020.txt",skip_header = 52,max_rows = 46)
convert_f(Chluba2020_bis)

Chluba2020_ter = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Chluba2020.txt",skip_header = 100,max_rows = 58)
convert_f(Chluba2020_ter)

Chluba2020_quat = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Chluba2020.txt",skip_header = 160)
convert_f(Chluba2020_quat)

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale('log')
ax.set_yscale("log")
ax.set_xlabel("$M\,\,{\\rm (g)}$")
ax.set_ylabel("$\\beta^\prime$")
ax.set_xlim(1e+11,1e+14)
ax.set_ylim(1e-26,1e-15)
ax.fill_between(Chluba2020[:,0],Chluba2020[:,1],y2 = 1.,color = "gray",alpha = 0.25)
ax.fill_between(Acharya2020_bis[6:,0],Acharya2020_bis[6:,1],y2 = 1.,color = "gray",alpha = 0.25)
ax.plot(Tashiro2008[:,0],Tashiro2008[:,1],linewidth = 1.5,color = "blue",linestyle = ":",label = "${\\rm Tashiro\,\,\&\,\,Sugiyama\,\,(FIRAS)}$")
#ax.plot(Lucca2020[:,0],Lucca2020[:,1],linewidth = 1.5,color = "blue",linestyle = "--",label = "${\\rm Lucca\,\,\\textit{et\,\,al.}\,\,(FIRAS)}$")
ax.plot(Acharya2020[:,0],Acharya2020[:,1],linewidth = 1.5,color = "green",linestyle = "--")
ax.plot(Acharya2020_bis[:,0],Acharya2020_bis[:,1],linewidth = 1.5,color = "green",linestyle = "-",label = "${\\rm Acharya\,\,\&\,\,Khatri\,\,(FIRAS)}$")
ax.plot(Chluba2020[:,0],Chluba2020[:,1],linewidth = 1.5,color = "red",linestyle = "-",label = "${\\rm Chluba\,\,\\textit{et\,\,al.}\,\,(FIRAS)}$")
ax.plot(Chluba2020_bis[:,0],Chluba2020_bis[:,1],linewidth = 1.5,color = "red",linestyle = "--")
ax.plot(Acharya2020_bis[:,0],Acharya2020_bis[:,1]/1000.,linewidth = 1.5,color = "gray",linestyle = ":",label = "${\\rm Acharya\,\,\&\,\,Khatri\,\,(PIXIE)}$")
ax.plot(Chluba2020_ter[:,0],Chluba2020_ter[:,1],linewidth = 1.5,color = "gray",linestyle = "-.",label = "${\\rm Chluba\,\,\\textit{et\,\,al.}\,\,(PIXIE)}$")
ax.plot(Chluba2020_quat[:,0],Chluba2020_quat[:,1],linewidth = 1.5,color = "gray",linestyle = "--")
ax.legend(loc = 1)
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/CMB_distortions.pdf")

## Photon background
fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 150*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

Carr2021 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Carr2021_photon.txt",skip_header = 1)

Auffinger2022 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Auffinger2022.txt",skip_header = 1)
convert_f(Auffinger2022)

Chen2022 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Chen2022.txt",skip_header = 1,max_rows = 55)
convert_f(Chen2022)

Chen2022_bis = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Chen2022.txt",skip_header = 58)
convert_f(Chen2022_bis)

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale('log')
ax.set_yscale("log")
ax.set_xlabel("$M\,\,{\\rm (g)}$")
ax.set_ylabel("$\\beta^\prime$")
ax.set_xlim(1e+13,1e+18)
ax.set_ylim(1e-30,1e-12)
ax.fill_between(Auffinger2022[:,0],Auffinger2022[:,1],y2 = 1,color = "gray",alpha = 0.25)
ax.fill_between(Auffinger2022[:,0],Auffinger2022[:,1]*(6e+2),y2 = Auffinger2022[:,1]*(1e-3),color = "green",alpha = 0.25,hatch = "\\")
ax.plot(Carr2021[:,0],Carr2021[:,1],linewidth = 1.5,linestyle = "-",color = "blue",label = "${\\rm Carr\,\,\\textit{et\,\,al.}}$")
ax.plot(Auffinger2022[:,0],Auffinger2022[:,1],linewidth = 1.5,linestyle = "-",color = "green",label = "${\\rm Auffinger}$")
ax.plot(Chen2022[:,0],Chen2022[:,1],linewidth = 1.5,linestyle = "--",color = "red",label = "${\\rm Chen\,\,\\textit{et\,\,al.}\,\,(model\,\,1)}$")
ax.plot(Chen2022_bis[:,0],Chen2022_bis[:,1],linewidth = 1.5,linestyle = "-.",color = "red",label = "${\\rm Chen\,\,\\textit{et\,\,al.}\,\,(model\,\,2)}$")
ax.legend(loc = "best")
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/photons.pdf")

## Neutrino background
fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 150*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

Carr2010 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Carr2010_neutrinos.txt",skip_header = 1)

Dasgupta2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Dasgupta2020.txt",skip_header = 1)
convert_f(Dasgupta2020)

Wang2021 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Wang2021.txt",skip_header = 1)
convert_f(Wang2021)

Calabrese2021 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Calabrese2021.txt",skip_header = 1,max_rows = 25)
convert_f(Calabrese2021)

Calabrese2021_bis = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Calabrese2021.txt",skip_header = 28)
convert_f(Calabrese2021_bis)

deRomeri2021 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/deRomeri2021.txt",skip_header = 1,max_rows = 21)
convert_f(deRomeri2021)

deRomeri2021_bis = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/deRomeri2021.txt",skip_header = 24)
convert_f(deRomeri2021_bis)

Bernal2022 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Bernal2022.txt")

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale('log')
ax.set_yscale("log")
ax.set_xlabel("$M\,\,{\\rm (g)}$")
ax.set_ylabel("$\\beta^\prime$")
ax.set_xlim(1e+14,1e+16)
ax.set_ylim(1e-24,1e-16)
ax.fill_between(Bernal2022[473:,0],Bernal2022[473:,1],y2 = 1,color = "gray",alpha = 0.25)
ax.plot(Carr2010[:,0],Carr2010[:,1],linewidth = 1.5,linestyle = "-.",color = "blue",label = "${\\rm Carr\,\,\\textit{et\,\,al.}\,\,(SK)}$")
ax.plot(Bernal2022[473:,0],Bernal2022[473:,1],linewidth = 1.5,linestyle = "-",color = "blue",label = "${\\rm Bernal\,\,\\textit{et\,\,al.}\,\,(SK)}$")
ax.plot(Bernal2022[1:120,0],Bernal2022[1:120,1],linewidth = 1.5,linestyle = "--",color = "green",label = "${\\rm Bernal\,\,\\textit{et\,\,al.}\,\,(HK)}$")
#ax.plot(Dasgupta2020[:,0],Dasgupta2020[:,1],linewidth = 1.5,linestyle = ":",color = "blue",label = "${\\rm Dasgupta\,\,\\textit{et\,\,al.}\,\,(SK)}$")
#ax.plot(Wang2021[:,0],Wang2021[:,1],linewidth = 1.5,linestyle = ":",color = "red",label = "${\\rm Wang\,\,\\textit{et\,\,al.}\,\,(JUNO)}$")
#ax.plot(Calabrese2021[:,0],Calabrese2021[:,1],linewidth = 1.5,linestyle = ":",color = "purple",label = "${\\rm Calabrese\,\,\\textit{et\,\,al.}\,\,(XENONnT)}$")
#ax.plot(Calabrese2021_bis[:,0],Calabrese2021_bis[:,1],linewidth = 1.5,linestyle = ":",color = "orange",label = "${\\rm Calabrese\,\,\\textit{et\,\,al.}\,\,(DARWIN)}$")
#ax.plot(deRomeri2021[:,0],deRomeri2021[:,1],linewidth = 1.5,linestyle = ":",color = "cyan",label = "${\\rm de\,\, Romeri\,\,\\textit{et\,\,al.}\,\,(DUNE)}$")
#ax.plot(deRomeri2021_bis[:,0],deRomeri2021_bis[:,1],linewidth = 1.5,linestyle = ":",color = "magenta",label = "${\\rm de\,\, Romeri\,\,\\textit{et\,\,al.}\,\,(THEIA)}$")
ax.plot(Bernal2022[121:224,0],Bernal2022[121:224,1],linewidth = 1.5,linestyle = "--",color = "red",label = "${\\rm Bernal\,\,\\textit{et\,\,al.}\,\,(JUNO)}$")
ax.plot(Bernal2022[225:322,0],Bernal2022[225:322,1],linewidth = 1.5,linestyle = "--",color = "cyan",label = "${\\rm Bernal\,\,\\textit{et\,\,al.}\,\,(DUNE)}$")
ax.legend(loc = "best")
ax.plot(Bernal2022[323:399,0],Bernal2022[323:399,1],linewidth = 1.5,linestyle = "--",color = "maroon",label = "${\\rm Bernal\,\,\\textit{et\,\,al.}\,\,(ARGO)}$")
ax.legend(loc = "best")
#ax.plot(Bernal2022[400:472,0],Bernal2022[400:472,1],linewidth = 1.5,linestyle = "--",color = "orange",label = "${\\rm Bernal\,\,\\textit{et\,\,al.}\,\,(DARWIN)}$")
ax.legend(loc = "best")
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/neutrinos.pdf")

## Electrons
fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 150*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

Boudaud2019 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Boudaud2019.txt",skip_header = 1)
convert_f(Boudaud2019)

Dasgupta2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Dasgupta2020_electrons.txt",skip_header = 1)
convert_f(Dasgupta2020)

Dutta2021 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Dutta2021.txt",skip_header = 1)
convert_f(Dutta2021)

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale('log')
ax.set_yscale("log")
ax.set_xlabel("$M\,\,{\\rm (g)}$")
ax.set_ylabel("$\\beta^\prime$")
ax.set_xlim(1e+14,1e+18)
ax.set_ylim(1e-26,1e-16)
ax.fill_between(Boudaud2019[:41,0],Boudaud2019[:41,1],y2 = 1,color = "gray",alpha = 0.25)
ax.fill_between(Dasgupta2020[:,0],Dasgupta2020[:,1],y2 = 1,color = "gray",alpha = 0.25)
ax.plot(Boudaud2019[:41,0],Boudaud2019[:41,1],linewidth = 1.5,linestyle = "-",color = "blue",label = "${\\rm Boudaud\,\,\&\,\,Cirelli\,\,(model\,\,A)}$")
ax.plot(Boudaud2019[42:,0],Boudaud2019[42:,1],linewidth = 1.5,linestyle = "-",color = "cyan",label = "${\\rm Boudaud\,\,\&\,\,Cirelli\,\,(model\,\,B)}$")
ax.plot(Dasgupta2020[:,0],Dasgupta2020[:,1],linewidth = 1.5,linestyle = "-",color = "green",label = "${\\rm Dasgupta\,\,}(511\,\,{\\rm keV})$")
ax.plot(Dutta2021[:32,0],Dutta2021[:32,1],linewidth = 1.5,linestyle = "--",color = "red",label = "${\\rm Dutta\,\,\\textit{et\,\,al.}\,\,(model\,\,1)}$")
ax.plot(Dutta2021[33:,0],Dutta2021[33:,1],linewidth = 1.5,linestyle = "-.",color = "red",label = "${\\rm Dutta\,\,\\textit{et\,\,al.}\,\,(model\,\,2)}$")
ax.legend(loc = 4)
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/electrons.pdf")

## Final bursts
fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 150*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

Capanema2021 = np.array([[1e+1,1.7e+7],[1e+2,8.2e+6],[1e+3,4.1e+6]])

Doro2021 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Doro2021.txt",skip_header = 1)

Lopez2021 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Lopez2021.txt",skip_header = 1)

Archambault2017 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Archambault2017.txt",skip_header = 1)

Tavernier2021 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Tavernier2021.txt",skip_header = 1)

Albert2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Albert2020.txt",skip_header = 1)

Abdo2015 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Abdo2015.txt",skip_header = 1)

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale('log')
ax.set_yscale("log")
ax.set_xlabel("$\Delta t\,\,{\\rm (s)}$")
ax.set_ylabel("$R\,\,({\\rm pc}^{-3}\cdot{\\rm s}^{-1})$")
ax.set_xlim(1e-3,1e+3)
ax.set_ylim(1e+0,1e+8)
ax.scatter(Capanema2021[:,0],Capanema2021[:,1],label = "${\\rm Capanema\,\,\\textit{et\,\,al.}\,\,(IceCube)}$",color = "blue")
ax.plot(Capanema2021[:,0],Capanema2021[:,1],linewidth = 1.5,linestyle = "--",color = "blue")
ax.scatter(Doro2021[:14,0],Doro2021[:14,1],color = "green",label = "${\\rm Cassaynes\,\,(MAGIC)}$")
ax.plot(Doro2021[:14,0],Doro2021[:14,1],linewidth = 1.5,linestyle = "--",color = "green")
ax.plot(Doro2021[15:,0],Doro2021[15:,1],linewidth = 1.5,linestyle = ":",color = "gray",label = "${\\rm Cassaynes\,\,(CTA)}$")
ax.plot(Lopez2021[:26,0],Lopez2021[:26,1],linewidth = 1.5,linestyle = "-.",color = "gray",label = "${\\rm Lopez-Coto\,\,\\textit{et\,\,al.}\,\,(SWGO)}$")
ax.scatter(Archambault2017[:,0],Archambault2017[:,1],color = "red",label = "${\\rm Archambault\,\,(VERITAS)}$")
ax.plot(Archambault2017[:,0],Archambault2017[:,1],linewidth = 1.5,linestyle = "--",color = "red")
ax.scatter(Tavernier2021[:4,0],Tavernier2021[:4,1],color = "orange",label = "${\\rm Tavernier\,\,(HESS)}$")
ax.plot(Tavernier2021[:4,0],Tavernier2021[:4,1],color = "orange",linewidth = 1.5,linestyle = "--")
ax.scatter(Albert2020[:,0],Albert2020[:,1],color = "purple",label = "${\\rm Albert\,\,(HAWC)}$")
ax.plot(Albert2020[:,0],Albert2020[:,1],color = "purple",linewidth = 1.5,linestyle = "--")
ax.scatter(Abdo2015[:,0],Abdo2015[:,1],color = "yellow",label = "${\\rm Abdo\,\,\\textit{et\,\,al.}\,\,(Milagro)}$")
ax.plot(Abdo2015[:,0],Abdo2015[:,1],color = "yellow",linewidth = 1.5,linestyle = "--")
ax.legend(loc = 3,ncol = 2)
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/final_burst.pdf")

## Extended
fig_width_pt = 150*2.83465  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height_pt = 150*2.83465
fig_height = fig_height_pt*inches_per_pt     # height in inches
fig_size =  [fig_width,fig_height]
parameters = {'backend': 'ps',
          'axes.labelsize': 10,
          'axes.linewidth': 0.5,
          'font.size': 10,
          'figure.titlesize': 10,
          'legend.fontsize': 10,
          'xtick.labelsize': 10,
          'ytick.labelsize': 10,
          'text.usetex': True,
          'figure.figsize': fig_size}
pylab.rcParams.update(parameters)

Auffinger2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Auffinger2020_extended.txt",skip_header = 1)
convert_f(Auffinger2020)

Boudaud2019 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Boudaud2019_extended.txt",skip_header = 1)
convert_f(Boudaud2019)

Dasgupta2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Dasgupta2020_extended.txt",skip_header = 1)
convert_f(Dasgupta2020)

Acharya2020 = np.genfromtxt("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/Acharya2020_extended.txt",skip_header = 1)
convert_f(Acharya2020)

f = pylab.figure(1)
f.clf()
ax = f.add_subplot(111)
ax.set_xscale('log')
ax.set_yscale("log")
ax.set_xlabel("$M\,\,{\\rm (g)}$")
ax.set_ylabel("$\\beta^\prime$")
ax.set_xlim(1e+12,1e+18)
ax.set_ylim(1e-30,1e-15)
ax.plot(Auffinger2020[:48,0],Auffinger2020[:48,1],linewidth = 1.5,color = "blue",linestyle = "-",label = "${\\rm Auffinger\,\,\\textit{et\,\,al.}\,\,(EGXB)}$")
ax.plot(Auffinger2020[49:,0],Auffinger2020[49:,1],linewidth = 1.5,color = "blue",linestyle = "--")
ax.plot(Boudaud2019[:40,0],Boudaud2019[:40,1],linewidth = 1.5,color = "green",linestyle = "-",label = "${\\rm Boudaud\,\,\&\,\,Cirelli\,\,(Voyager\,\,1)}$")
ax.plot(Boudaud2019[41:,0],Boudaud2019[41:,1],linewidth = 1.5,color = "green",linestyle = "--")
ax.plot(Dasgupta2020[:50,0],Dasgupta2020[:50,1],linewidth = 1.5,color = "red",linestyle = "-",label = "${\\rm Dasgupta\,\,\\textit{et\,\,al.}\,\,}(511\,\,{\\rm keV})$")
ax.plot(Dasgupta2020[51:,0],Dasgupta2020[51:,1],linewidth = 1.5,color = "red",linestyle = "--")
ax.plot(Acharya2020[:52,0],Acharya2020[:52,1],linewidth = 1.5,color = "orange",linestyle = "-",label = "${\\rm Acharya\,\,\&\,\,Khatri\,\,(CMB)}$")
ax.plot(Acharya2020[53:,0],Acharya2020[53:,1],linewidth = 1.5,color = "orange",linestyle = "--")
ax.legend(loc = "best")
ax.grid(True,linestyle = "--",linewidth = 1,alpha = 0.1,color = "black")
f.tight_layout(rect = [0,0,1,1])
f.show()
f.savefig("C:/Users/jauff/Documents/thèse/articles/Primordial black hole constraints with Hawking radiation - a review/extended.pdf")
















